Rethinking Tokenizer and Decoder in Masked Graph Modeling for Molecules

Masked graph modeling excels in the self-supervised representation learning of molecular graphs. Scrutinizing previous studies, we can reveal a common scheme consisting of three key components: (1) graph tokenizer, which breaks a molecular graph into smaller fragments (i.e., subgraphs) and converts them into tokens; (2) graph masking, which corrupts the graph with masks; (3) graph autoencoder, which first applies an encoder on the masked graph to generate the representations, and then employs a decoder on the representations to recover the tokens of the original graph. However, the previous MGM studies focus extensively on graph masking and encoder, while there is limited understanding of tokenizer and decoder. To bridge the gap, we first summarize popular molecule tokenizers at the granularity of node, edge, motif, and Graph Neural Networks (GNNs), and then examine their roles as the MGM's reconstruction targets. Further, we explore the potential of adopting an expressive decoder in MGM. Our results show that a subgraph-level tokenizer and a sufficiently expressive decoder with remask decoding have a large impact on the encoder's representation learning. Finally, we propose a novel MGM method SimSGT, featuring a Simple GNN-based Tokenizer (SGT) and an effective decoding strategy. We empirically validate that our method outperforms the existing molecule self-supervised learning methods. Our codes and checkpoints are available at https://github.com/syr-cn/SimSGT.

==> figures/sgt_bar_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "plt.rcParams['figure.dpi'] = 300\n",
    "font = {\n",
    "#         'font.family' : 'Times New Roman',\n",
    "#         'weight' : 'bold',\n",
    "        'font.family': 'Arial', #'Times New Roman',\n",
    "        'font.size'   : 30\n",
    "       }\n",
    "plt.rcParams.update(font)\n",
    "\n",
    "plt.rcParams['font.sans-serif'] = ['Arial']  # 如果要显示中文字体,则在此处设为：SimHei\n",
    "plt.rcParams['axes.unicode_minus'] = False  # 显示负号\n",
    "\n",
    "## avoid including type 3 fonts\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['ps.fonttype'] = 42\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "results = np.asarray([\n",
    "    [75.8, 75.6, 74.9],\n",
    "    [75.6, 75.3, 74.8],\n",
    "    [75.6, 75.4, 75.1],\n",
    "])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2700x2100 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "width = 0.8  # the width of the bars\n",
    "labels = ['GIN', 'GCN', 'GraphSAGE']\n",
    "\n",
    "x = np.arange(len(labels))   # the label locations\n",
    "f, ax1 = plt.subplots(1, 1, figsize=(9, 7), sharex=False)\n",
    "\n",
    "error_kw = dict(capsize=12)\n",
    "\n",
    "ax1.grid(axis='y', linestyle=\"dashdot\", alpha=1.0)#, color='tab')\n",
    "rects1 = ax1.bar(x - width/3, results[:,0], width/3, label='1-layer', color='#4472C4', zorder=3)\n",
    "rects2 = ax1.bar(x, results[:,1], width/3, label='3-layer', color='#ED7D31', zorder=3)\n",
    "rects3 = ax1.bar(x + width/3, results[:,2], width/3, label='5-layer', color='#A5A5A5', zorder=3)\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax1.set_ylabel('Avg. ROC-AUC (%)')\n",
    "# ax1.set_title('TFGM')\n",
    "ax1.set_xticks(x)\n",
    "ax1.set_xticklabels(labels)\n",
    "# ax1.set_yticklabels([])\n",
    "ax1.set_ylim(74.7,76)\n",
    "legend = ax1.legend(loc=(0.04, 0.76), ncols=2, ) # loc='upper left'\n",
    "legend.get_frame().set_alpha(0.4)\n",
    "\n",
    "ax1.bar_label(ax1.containers[0], label_type='edge')\n",
    "ax1.bar_label(ax1.containers[1], label_type='edge')\n",
    "ax1.bar_label(ax1.containers[2], label_type='edge')\n",
    "f.tight_layout()\n",
    "# f.subplots_adjust(wspace=0, hspace=0)\n",
    "f.savefig('./sgt_tokenizer.pdf', dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

